Resonance: Replacing Software Constants with Context-Aware Models in Real-time Communication

Large software systems tune hundreds of 'constants' to optimize their runtime performance. These values are commonly derived through intuition, lab tests, or A/B tests. A 'one-size-fits-all' approach is often sub-optimal as the best value depends on runtime context. In this paper, we provide an experimental approach to replace constants with learned contextual functions for Skype - a widely used real-time communication (RTC) application. We present Resonance, a system based on contextual bandits (CB). We describe experiences from three real-world experiments: applying it to the audio, video, and transport components in Skype. We surface a unique and practical challenge of performing machine learning (ML) inference in large software systems written using encapsulation principles. Finally, we open-source FeatureBroker, a library to reduce the friction in adopting ML models in such development environments

==> plots/resonance_plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "<span id=\"tocheading\" style='font-size: 24px; font-weight: bold'>Table of Contents</span>\n",
    "<div id=\"toc\"></div>"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%%javascript\n",
    "$.getScript('https://kmahelona.github.io/ipython_notebook_goodies/ipython_notebook_toc.js')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "from IPython.core.display import display, HTML\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sea\n",
    "sea.set_context(\"talk\", font_scale=1.5)\n",
    "sea.set_style(\"darkgrid\")\n",
    "#plt.style.use('ggplot')\n",
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# JB Experiment Results"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Read JB file.\n",
    "jb_file = r\"jb_experiment.tsv\"\n",
    "df_jb = pd.read_csv(jb_file, sep=\"\\t\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Date as index.\n",
    "df_jb['datetime'] = pd.to_datetime(df_jb['date'])\n",
    "df_jb = df_jb.set_index('datetime')\n",
    "df_jb.drop(['date'], axis=1, inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_jb.columns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Compute Error bars.\n",
    "df_jb[\"Control TAP SE\"] = df_jb[\"Control TAP\"] - df_jb[\"Control TAP Lower\"]\n",
    "df_jb[\"Treatment TAP SE\"] = df_jb[\"Treatment TAP\"] - df_jb[\"Treatment TAP Lower\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=[12, 6])\n",
    "\n",
    "# Use primary axis for relative improvements\n",
    "ax.plot(df_jb.index.values, 100*df_jb[\"TAP Change\"], '--', color='black')\n",
    "\n",
    "for tick in ax.get_xticklabels():\n",
    "    tick.set_rotation(45)\n",
    "    \n",
    "ax.set_ylim([-1.2, 0])\n",
    "ax.set_ylabel(\"TAP % Reduction\", fontsize=22, weight = 'bold')\n",
    "\n",
    "# Use secondary axis for absolute improvements\n",
    "ax2 = ax.twinx()\n",
    "ax2.errorbar(df_jb.index.values, df_jb[\"Control TAP\"], yerr=df_jb[\"Control TAP SE\"], linestyle='-.', color='0.5')\n",
    "ax2.errorbar(df_jb.index.values, df_jb[\"Treatment TAP\"], yerr=df_jb[\"Treatment TAP SE\"], color='0.2')\n",
    "ax2.set_ylim([0.118, 0.128])\n",
    "ax2.set_yticklabels([])\n",
    "ax2.set_ylabel(\"TAP Absolute (masked)\", fontsize=20, weight = 'bold')\n",
    "\n",
    "# Put Legends\n",
    "ax.legend([\"% Reduction\"], loc='upper left')\n",
    "ax2.legend([\"Control\", \"Treatment\"])\n",
    "\n",
    "fig.savefig(\"jb_experiment.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# VW Experiments"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Interaction Terms"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_interactions = pd.read_csv(\"vw_interactions.tsv\", sep=\"\\t\")\n",
    "df_interactions.columns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# VW Interactions\n",
    "sea.set_context(\"poster\", font_scale=1.3)\n",
    "fig, ax = plt.subplots(figsize=[12, 8])\n",
    "\n",
    "# Use primary axis for relative improvements\n",
    "ax.plot(df_interactions[\"Interactions\"], 100*df_interactions[\"Improvements (%)\"], '-o', color='black')\n",
    "\n",
    "for tick in ax.get_xticklabels():\n",
    "    tick.set_rotation(45)\n",
    "    \n",
    "ax.set_ylim([0, 3])\n",
    "ax.set_ylabel(\"Improvements [%]\")\n",
    "\n",
    "# Use secondary axis\n",
    "ax2 = ax.twinx()\n",
    "ax2.plot(df_interactions[\"Interactions\"], df_interactions[\"Model Size (KB)\"], '--x', color='black')\n",
    "ax2.set_ylabel(\"Model Size [KB]\")\n",
    "ax2.set_ylim([0, 600])\n",
    "\n",
    "# Put Legends\n",
    "ax.legend([\"Improvements [%]\"], loc='upper left')\n",
    "ax2.legend([\"Model Size [KB]\"], loc=\"upper right\")\n",
    "\n",
    "# fig.savefig(\"vw_interactions.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Numbits\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_numbits = pd.read_csv(\"vw_numbits.tsv\", sep=\"\\t\")\n",
    "df_numbits.columns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# VW Numbits\n",
    "fig, ax = plt.subplots(figsize=[12, 8])\n",
    "\n",
    "# Use primary axis for relative improvements\n",
    "ax.plot(df_numbits[\"Number of Bits\"], 100*df_numbits[\"Improvements (%)\"], '-o', color='black')\n",
    "\n",
    "for tick in ax.get_xticklabels():\n",
    "    tick.set_rotation(45)\n",
    "\n",
    "ax.set_yticks(np.arange(0, 2.1, 0.4)) #[0, 0.4, 0.8, 1.2, 1.6, 2])\n",
    "ax.set_ylim([0, 2])\n",
    "ax.set_ylabel(\"Improvements [%]\")\n",
    "\n",
    "# Use secondary axis\n",
    "ax2 = ax.twinx()\n",
    "ax2.plot(df_numbits[\"Number of Bits\"], df_numbits[\"Model Size (KB)\"], '--x', color='black')\n",
    "ax2.set_ylabel(\"Model Size [KB]\")\n",
    "ax2.set_ylim([0, 25])\n",
    "\n",
    "# Put Legends\n",
    "ax.legend([\"Improvements [%]\"], loc='lower left')\n",
    "ax2.legend([\"Model Size [KB]\"], loc=\"lower right\")\n",
    "\n",
    "fig.savefig(\"vw_numbits.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Exploration Strategy"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_exploration = pd.read_csv(\"vw_all_regrets.csv\")\n",
    "df_exploration.columns\n",
    "df_exploration = df_exploration.rolling(15, min_periods=1).mean()\n",
    "df_exploration.set_index('n_iteration', inplace=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Plot exploration\n",
    "fig, ax = plt.subplots(figsize=[12, 7.5])\n",
    "\n",
    "explore_cols = ['--epsilon 0.1', '--epsilon 0.2',\n",
    "                '--bag 5 --epsilon 0.05', \n",
    "                '--softmax --lambda 30 --epsilon 0.05']\n",
    "greyscale = True\n",
    "\n",
    "lines = [\"--\", \"-\", \"-.\", \":\"]\n",
    "for i, c in enumerate(explore_cols):\n",
    "    plot_data = df_exploration[[c]]\n",
    "    if greyscale:\n",
    "        c = \"{0}\".format(round(0.5/(i+1), 1))\n",
    "    else:\n",
    "        c = None\n",
    "    plot_data.plot(label=c, ax=ax, style=lines[i%len(lines)], color=c)\n",
    "            \n",
    "ax.set_ylim([0, 0.4])\n",
    "ax.set_xlabel(\"Number of batches (batch size=20)\")\n",
    "ax.set_ylabel(\"Average Regret\")\n",
    "\n",
    "\n",
    "# Put Legends\n",
    "ax.legend(explore_cols, loc='upper left', bbox_to_anchor= (0.0, 1.01), ncol=2, \n",
    "            borderaxespad=0, frameon=False, fontsize=22)\n",
    "\n",
    "fig.savefig(\"vw_exploration.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

